The Conversation Turns First: Crowd Discussion and Price Reversals in Prediction Markets

Prediction markets combine trading with public discussion of the same events. We examine whether comment-derived signals predict subsequent activity, buying direction, and changes in the leading outcome. A correlation sweep across 79 non-political Polymarket markets guides six classification experiments comparing comment features, trading features, and their combinations. On live blocks containing comments, attention nearly matches trading history in predicting heavy trading within 18 hours (PR-AUC 0.786 versus 0.790, against prevalence 0.606), with its relative advantage concentrated in short markets. Comment content carries directional information: toxicity ranks future buying direction above chance in 43 of 53 scored markets, while adding attention, sentiment, and stance to flow history increases ROC-AUC from 0.780 to 0.788. Leadership changes are predicted primarily by market state. Stance shifts against the leader before reversals in 23 of 27 evaluable markets, but adds no clear improvement in individual-block forecasting. These results distinguish attention from directional support and price uncertainty. They establish predictive associations consistent with discussion and trading responding to shared information, without identifying a causal effect of comments on markets.

==> make_figure.py <==
"""Render reported Experiment 2 means; does not recompute experiments."""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'pdf.fonttype':42})
labels=['Short, live (n=19)','Long, live (n=32)','Short, all (n=24)','Long, all (n=37)']
attention=[.766,.798,.739,.790]
trading=[.718,.833,.715,.846]
y=np.array([3,2,1,0])
fig,ax=plt.subplots(figsize=(3.35,2.12))
for a,t,yy in zip(attention,trading,y):
 ax.plot([a,t],[yy,yy],color='#b5b5b5',lw=1.5,zorder=1)
ax.scatter(attention,y,c='#0072B2',marker='o',s=32,label='Attention',zorder=3)
ax.scatter(trading,y,c='#D55E00',marker='s',s=28,label='Trading',zorder=3)
ax.set_yticks(y,labels)
ax.set_xlim(.69,.87);ax.set_ylim(-.6,3.6)
ax.set_xticks([.70,.75,.80,.85]);ax.set_xlabel('Mean PR-AUC',labelpad=3)
ax.axhline(1.5,c='#dddddd',ls='--',lw=.7)
ax.spines[['top','right','left']].set_visible(False)
ax.spines['bottom'].set_color('#aaaaaa')
ax.tick_params(axis='y',length=0)
ax.grid(axis='x',color='#ececec',lw=.7)
ax.set_axisbelow(True)
ax.legend(loc='lower center',bbox_to_anchor=(.42,1.0),ncol=2,frameon=False,handletextpad=.3,columnspacing=1.0)
fig.subplots_adjust(left=.39,right=.98,bottom=.22,top=.84)
out=Path(__file__).parent/'figures';out.mkdir(exist_ok=True)
fig.savefig(out/'attention_duration.pdf')
fig.savefig(out/'attention_duration.png',dpi=220)

